Survey of Low-Resource Machine Translation

We present a survey covering the state of the art in low-resource machine translation research. There are currently around 7000 languages spoken in the world and almost all language pairs lack significant resources for training machine translation models. There has been increasing interest in research addressing the challenge of producing useful translation models when very little translated training data is available. We present a summary of this topical research field and provide a description of the techniques evaluated by researchers in several recent shared tasks in low-resource MT.

==> figs/plot_lang_counts.py <==
#!/usr/bin/env python3

import matplotlib
import matplotlib.pyplot as plt
import numpy as np

#import plotinpy

#
# Plot data sizes and speaker counts for selected languages (paired with English)
#  Data sizes from Opus, L1 speaker counts from wikipedia (2021-06-18)
#

def millions_formatter(x, pos):
  return f'{x / 1000000}'

def main():
  # lang, speaker_count, sentence_count
  lang_counts = [
    #("French",76800000,547900000),
    ('Romanian', 25000000, 93900000),
    ("Latvian", 1750000, 26800000),
    ("Hausa", 47000000, 1200000 ),
    ("Oromo", 37000000  , 200000),
    ("Zulu", 12000000, 1300000),
    ("Lingala", 15000000, 600000), # wikipedia gives 15-20 million
    ("Wolof", 5454000, 100000 ),
    ("Dyula", 6852620, 17700),
  ]

  langs = [l[0] for l in lang_counts]
  speaker_counts = [l[1] for l in lang_counts]
  sentence_counts = [l[2] for l in lang_counts]
  plt.rcParams.update({'font.size': 9})
  x = np.arange(len(langs))
  width = 0.35

  fig, ax = plt.subplots()
  sent_rects = ax.bar(x - width/2, sentence_counts, width, label = "Sentences")
  speak_rects = ax.bar(x + width/2, speaker_counts, width, label = "L1 Speakers (est.)")

  ax.set_ylabel("Count (millions)")
  ax.set_title("")
  ax.set_xticks(x)
  ax.set_xticklabels(langs)
  ##ax.set_yticklabels((1e8, 5e8))
  ax.yaxis.set_major_formatter(matplotlib.ticker.FuncFormatter(millions_formatter))
  #ax.get_yaxis().set_major_formatter(
  #  matplotlib.ticker.FuncFormatter(lambda x, p: format(int(x), ',')))
  ax.legend()

  #ax.bar_label(sent_rects, padding=3)

  #plotinpy.plot_bars_with_breaks(sentence_counts, [(10000000, 5400000000)], y_step=100000)

  fig.tight_layout()
  plt.savefig("lang_counts.pdf")





if __name__ == "__main__":
  main()


==> make_nocite.py <==
#!/usr/bin/env python3


with open("lowresource.bib") as ifh:
  for line in ifh:
    if line.startswith("@"):
      line = line[line.find("{")+1:]
      line = line.rstrip()
      line = line[:-1]
      print("\\nocite{{{}}}".format(line))

